Persistence in Active Turbulence

Active fluids such as bacterial swarms, self-propelled colloids, and cell tissues can all display complex spatio-temporal vortices that are reminiscent of inertial turbulence. This emergent behavior despite the overdamped nature of these systems is the hallmark of active turbulence. In this letter, using a generalized hydrodynamic model, we present a study of the persistence problem in active turbulence. We report that the persistence time of passive tracers inside the coherent vortices follows a Weibull probability density whose shape and scale are decided by the strength of activity -- contrary to inertial turbulence that displays power-law statistics in this region. In the turbulent background, the persistence time is exponentially distributed that is remindful of inertial turbulence. Finally we show that the driver of persistence inside the coherent vortices is the temporal decorrelation of the topological field, whereas it is the vortex turnover time in the turbulent background.

==> run.sh <==
pdflatex manuscript.tex
bibtex manuscript
pdflatex manuscript.tex
pdflatex manuscript.tex

